Counting, Symmetries and Equivalence Classes of Sudoku Grids

Sudoku is a widely popular puzzle whose complete grids have been enumerated computationally: there are approximately $6.67 \times 10^{21}$ of them and, up to symmetry and renaming of digits, $5,472,730,538$ essentially different ones. The classical enumeration reduces the count to $44$ equivalence classes of the first band through a chain of ad hoc reductions, leaving the number $44$ without any apparent structural explanation. We present an alternative derivation of these $44$ classes, in which they arise as isomorphism classes of unordered triples (multisets) of column partitions under relabeling, a single invariant that replaces the original chain of reductions. This invariant makes it possible to apply Burnside's Lemma by hand: we recover $44$ through a closed derivation requiring no computational enumeration.

==> anc/verification_burnside_44.py <==
# -*- coding: utf-8 -*-
"""
Independent verification of the tables in the hand computation of Burnside's
Lemma for the 44 classes (footnote in the section "Back to the 44 classes:
computing Burnside's Lemma by hand").

Three checks: (0) verifies the |class| column of the table; checks (1) and
(2) correspond to the two claims of the footnote:

  (0) CLASS SIZES: the closed-form formula |S_lambda| matches the direct
      census of types over the 362,880 permutations, and the sum of the
      sizes is 9!.

  (1) BY TYPE: for each of the 30 cycle types, the decomposition
      f = A + B + C from Lemma 2 (computed via the combinatorial rules)
      matches the direct, brute-force count of the partitions fixed by
      a representative of the type.

  (2) DIRECTLY OVER THE 9! ELEMENTS: the formula from Proposition 2,

          N = (1 / (9! * 6)) * sum over g in S9 of
              [ f(g)^3 + 3 f(g) f(g^2) + 2 f(g^3) ],

      evaluated element by element over ALL 362,880 renamings (without
      grouping by cycle type), returns N = 44.

      To make this feasible, f is precomputed in an equally direct way:
      for each of the 280 partitions, the 1,296 elements of its
      stabilizer are built (choice of which block maps to which, and of
      a bijection within each matched pair of blocks), and f(g) += 1 is
      accumulated for each pair (partition, g in the stabilizer). No
      cycle type is used anywhere in this check.

Usage: python3 verification_burnside_44.py   (~1 min)
"""

from itertools import combinations, permutations
from math import factorial
from collections import Counter

digits = list(range(1, 10))

# ----------------------------------------------------------------
# The 280 partitions of {1..9} into three blocks of 3
# ----------------------------------------------------------------

def partitions_3x3():
    out = []
    for r1 in combinations(digits[1:], 2):
        S1 = frozenset({1, *r1})
        rem = [x for x in digits if x not in S1]
        for r2 in combinations(rem[1:], 2):
            S2 = frozenset({rem[0], *r2})
            out.append(frozenset([S1, S2, frozenset(rem) - S2]))
    return out

PARTITIONS = partitions_3x3()
assert len(PARTITIONS) == 280

def apply(P, p):
    """Image of partition P under the renaming p (list with p[d])."""
    return frozenset(frozenset(p[d] for d in S) for S in P)

# ================================================================
# CHECK (1) -- A + B + C matches brute force, type by type
# ================================================================

def integer_partitions(n, maximum=None):
    """Partitions of the integer n (the cycle types)."""
    if maximum is None:
        maximum = n
    if n == 0:
        yield []
        return
    for k in range(min(n, maximum), 0, -1):
        for rest in integer_partitions(n - k, k):
            yield [k] + rest

def representative(type_):
    """A permutation of {1..9} with the given cycle type."""
    p = list(range(10))
    pos = 1
    for k in type_:
        cycle = list(range(pos, pos + k))
        for i in range(k):
            p[cycle[i]] = cycle[(i + 1) % k]
        pos += k
    return p

def f_brute_force(p):
    """Direct count of the partitions fixed by p."""
    return sum(1 for P in PARTITIONS if apply(P, p) == P)

# ================================================================
# CHECK (0) -- class sizes (the |class| column of the table)
# ================================================================
# The |class| column of the f-table is not computational: each entry is
# the evaluation of the closed-form formula |S_lambda| = 9! / prod k_i^{m_i} m_i!,
# proved in the text. Here we check the formula in two ways:
# (a) by evaluating it on each of the 30 types, and (b) by direct census,
# counting the types while going through all 362,880 permutations.

def class_size_formula(type_):
    """|S_lambda| via the closed-form formula."""
    c = Counter(type_)
    den = 1
    for k, m in c.items():
        den *= k ** m * factorial(m)
    return factorial(9) // den

def permutation_type(p):
    """Cycle type of p (non-increasing ordered tuple); p = (p(1),...,p(9))."""
    visited = [False] * 9
    lengths = []
    for d in range(9):
        if visited[d]:
            continue
        c, x = 0, d
        while not visited[x]:
            visited[x] = True
            x = p[x] - 1
            c += 1
        lengths.append(c)
    return tuple(sorted(lengths, reverse=True))

print("(0) Class sizes (the |class| column):")
census = Counter(permutation_type(p) for p in permutations(range(1, 10)))
size_sum = 0
for type_ in integer_partitions(9):
    t = tuple(type_)
    by_formula = class_size_formula(type_)
    size_sum += by_formula
    assert census[t] == by_formula, \
        f"type {t}: formula gives {by_formula}, census gives {census[t]}"
assert size_sum == factorial(9)
print("    Closed-form formula == direct census on the 30 types;")
print(f"    sum of sizes = {size_sum} = 9!. OK")



def A_of(type_):
    """Ways of splitting the cycles into 3 groups of total length 3.
    Possible groups: {3}, {2,1}, {1,1,1}."""
    if any(k > 3 for k in type_):
        return 0
    c = Counter(type_)
    n3, n2, n1 = c.get(3, 0), c.get(2, 0), c.get(1, 0)
    # every 3-cycle is a group on its own; every 2-cycle needs a fixed point;
    # the remaining fixed points form triples
    if n3 > 3 or n2 > 3 - n3:
        return 0
    rest = n1 - n2
    if rest < 0 or rest % 3 != 0 or n3 + n2 + rest // 3 != 3:
        return 0
    m = 1
    for i in range(n2):                     # fixed point paired with each 2-cycle
        m *= (n1 - i)
    triples = 1
    g1 = rest // 3
    for i in range(g1):                     # unordered triples
        remaining = rest - 3 * i
        triples *= factorial(remaining) // (6 * factorial(remaining - 3))
    triples //= factorial(g1) if g1 else 1
    return m * triples

def B_of(type_):
    """Sum of 2^(k-1) over the choices of fixed block (cycles summing
    to 3) with all remaining cycles of even length."""
    c = Counter(type_)
    total = 0
    # fixed block = a single 3-cycle
    if c.get(3, 0) >= 1:
        rest = list(type_); rest.remove(3)
        if rest and all(k % 2 == 0 for k in rest):
            total += c[3] * 2 ** (len(rest) - 1)
    # fixed block = a 2-cycle + a fixed point
    if c.get(2, 0) >= 1 and c.get(1, 0) >= 1:
        rest = list(type_); rest.remove(2); rest.remove(1)
        if rest and all(k % 2 == 0 for k in rest):
            total += c[2] * c[1] * 2 ** (len(rest) - 1)
    # fixed block = three fixed points
    if c.get(1, 0) >= 3:
        rest = list(type_)
        for _ in range(3):
            rest.remove(1)
        if rest and all(k % 2 == 0 for k in rest):
            choices = factorial(c[1]) // (6 * factorial(c[1] - 3))
            total += choices * 2 ** (len(rest) - 1)
    return total

def C_of(type_):
    """3^(k-1) if all lengths are divisible by 3."""
    return 3 ** (len(type_) - 1) if all(k % 3 == 0 for k in type_) else 0

print("(1) Lemma 2 against brute force, type by type:")
all_ok = True
for type_ in integer_partitions(9):
    fb = f_brute_force(representative(type_))
    abc = A_of(type_) + B_of(type_) + C_of(type_)
    ok = (fb == abc)
    all_ok &= ok
    if not ok:
        print(f"    MISMATCH for type {'+'.join(map(str, type_))}: "
              f"A+B+C = {abc}, brute force = {fb}")
assert all_ok
print("    A + B + C == direct count on the 30 types. OK")

# ================================================================
# CHECK (2) -- formula evaluated over ALL 9! elements
# ================================================================

print("(2) Formula from Proposition 2 over the 362,880 elements of S9:")

# f(g) for every g, WITHOUT cycle types: go through the stabilizer of each
# partition and accumulate. An element of the stabilizer of
# P = {B1, B2, B3} is: a permutation of the three blocks + a bijection
# from each block to its image block.
f_of = {}                                  # key: tuple (p[1],...,p[9])
for P in PARTITIONS:
    blocks = [sorted(S) for S in P]
    for matching in permutations(range(3)):
        for q0 in permutations(range(3)):
            for q1 in permutations(range(3)):
                for q2 in permutations(range(3)):
                    qs = (q0, q1, q2)
                    p = [0] * 10
                    for i in range(3):
                        target = blocks[matching[i]]
                        for j, d in enumerate(blocks[i]):
                            p[d] = target[qs[i][j]]
                    key = tuple(p[1:])
                    f_of[key] = f_of.get(key, 0) + 1

# sanity check: sum of f over S9 = 280 * 1296 = 9!
# (by plain Burnside: the 280 partitions form a SINGLE orbit under S9)
f_sum = sum(f_of.values())
assert f_sum == 280 * 1296 == factorial(9)
print(f"    Sanity check: sum of f(g) over S9 = {f_sum} = 9!. OK")

# direct, element-by-element evaluation
total = 0
identity = tuple(range(1, 10))
for p in permutations(range(1, 10)):       # all 362,880 elements
    f1 = f_of.get(p, 0)
    # g^2 and g^3 composed directly
    p2 = tuple(p[p[i] - 1] for i in range(9))
    p3 = tuple(p[p2[i] - 1] for i in range(9))
    f2 = f_of.get(p2, 0)
    f3 = f_of.get(p3, 0)
    total += f1 * f1 * f1 + 3 * f1 * f2 + 2 * f3

denominator = factorial(9) * 6
print(f"    Sum = {total}")
print(f"    Sum / (9! * 6) = {total} / {denominator} = "
      f"{total // denominator}"
      f"{'' if total % denominator == 0 else ' (NOT AN INTEGER!)'}")
assert total == 95_800_320 and total % denominator == 0
assert total // denominator == 44

print()
print("CONCLUSION: both checks from the footnote close -- the decomposition")
print("A+B+C matches brute force on the 30 types, and the direct evaluation")
print("of the formula over the 9! elements of S9 returns N = 44.")


==> anc/verification_section3.py <==
# -*- coding: utf-8 -*-
"""
================================================================================
Full computational verification of Section 3 of the paper
("An alternative derivation of the 44 classes: triples of partitions")
================================================================================

The band-enumeration STEP (2,612,736 configurations), which internally uses
bitmasks for performance, is by far the most computationally heavy part of
this file. All input/output of that step is translated back into frozensets
before being used or printed, so this representation choice is invisible
from outside the function.

BLOCK A -- Proposition 1 (realizability), by direct exhaustive search:
           tests, for each of the 78,400 pairs (P2, P3), whether there
           exists a valid band with column partitions (C, P2, P3).

BLOCK B -- Footnote 3 (independent verification of Proposition 1):
           directly builds, via the 56 possible row divisions of a band
           with B1 in standard form, the 44,496 pairs that occur in that
           configuration; closes this set under the equivalences of
           Theorem 2 (swap B2<->B3, pivot change) and confirms that the
           closure covers exactly the 78,400 pairs, in exactly 44 classes.

BLOCK C -- The cascade 131 -> 84 -> 44: enumerates the actual 2,612,736
           bands (with B1 in standard form) and counts orbits at three
           levels of equivalence, using union-find over an explicit set
           of generators. Cross-checks the result against the set of
           44,496 pairs from Block B, as an additional consistency check
           between the two construction methods.

BLOCK D -- Validation against Table 1 of the paper (Shi-Zhang-Aslaksen /
           Ed Russell), including the TWO independent routes from
           footnote 2 that confirm the correction of class 31 (set
           {3,7,8} -> {3,5,8}; completions 995,251,846 -> 99,525,184):
             (i)  sum_C (mC * nC) * (9! * 72^2) = N0;
             (ii) orbit size = 72 * mC for the 44 classes.

BLOCK E -- Example G0 (Examples 4/5 of the paper): explicit triality, and
           confirmation that the equivalence given by swapping the role of
           B1 is not reachable with renaming + swap B2<->B3 alone (orbit
           of 1,296 pairs without triality, 3,888 with it).

Usage: python3 verification_section3.py    (~15-30 s on an ordinary machine)
No external dependencies (Python 3 standard library only).
================================================================================
"""

from itertools import combinations, permutations
from collections import Counter, deque
import time

digits = list(range(1, 10))

# ==============================================================================
# SHARED DEFINITIONS
# ==============================================================================

def partitions_3x3():
    """The 280 partitions of {1..9} into three blocks of 3, as frozensets."""
    out = []
    first = digits[0]
    for rest1 in combinations(digits[1:], 2):
        S1 = frozenset({first, *rest1})
        rem = [x for x in digits if x not in S1]
        f2 = rem[0]
        for rest2 in combinations(rem[1:], 2):
            S2 = frozenset({f2, *rest2})
            S3 = frozenset(rem) - S2
            out.append(frozenset([S1, S2, frozenset(S3)]))
    return out

PARTITIONS = partitions_3x3()
assert len(PARTITIONS) == 280

C = frozenset([frozenset([1, 4, 7]), frozenset([2, 5, 8]),
               frozenset([3, 6, 9])])

def apply(P, s):
    """Image of partition P under the renaming s (dict digit -> digit)."""
    return frozenset(frozenset(s[d] for d in S) for S in P)

def index_by_digit(P):
    """d -> index (0, 1, or 2) of the set of P that contains d."""
    idx = {}
    for i, S in enumerate(sorted(P, key=min)):
        for d in S:
            idx[d] = i
    return idx

IDX_C = index_by_digit(C)

ALL_PAIRS = {(p2, p3) for p2 in PARTITIONS for p3 in PARTITIONS}
assert len(ALL_PAIRS) == 78400

print("=" * 80)
print(f"280 partitions of {{1..9}} into three blocks of 3; "
      f"{len(ALL_PAIRS)} ordered pairs (P2, P3).")
print("=" * 80)


# ==============================================================================
# BLOCK A -- Proposition 1: realizability by direct exhaustive search
# ==============================================================================

def realizable(P2, P3, return_band=False):
    """Tests (by backtracking) whether the pair (P2, P3) is realizable;
    optionally returns an explicit band."""
    i2 = index_by_digit(P2)
    i3 = index_by_digit(P3)
    used = [[0] * 3 for _ in range(3)]
    row_of = [[None] * 10 for _ in range(3)]

    def bt(pos):
        if pos == 9:
            return True
        d = digits[pos]
        k1, k2, k3 = IDX_C[d], i2[d], i3[d]
        for r1 in range(3):
            if used[0][k1] >> r1 & 1:
                continue
            for r2 in range(3):
                if r2 == r1 or (used[1][k2] >> r2 & 1):
                    continue
                r3 = 3 - r1 - r2
                if used[2][k3] >> r3 & 1:
                    continue
                used[0][k1] |= 1 << r1
                used[1][k2] |= 1 << r2
                used[2][k3] |= 1 << r3
                row_of[0][d], row_of[1][d], row_of[2][d] = r1, r2, r3
                if bt(pos + 1):
                    return True
                used[0][k1] ^= 1 << r1
                used[1][k2] ^= 1 << r2
                used[2][k3] ^= 1 << r3
        return False

    ok = bt(0)
    if not return_band:
        return ok
    if not ok:
        return None
    band = [[0] * 9 for _ in range(3)]
    for b, P in enumerate([C, P2, P3]):
        for k, S in enumerate(sorted(P, key=min)):
            for d in S:
                band[row_of[b][d]][3 * b + k] = d
    return band


def block_a():
    print()
    print("BLOCK A -- Proposition 1: realizability by exhaustive search")
    print("-" * 80)
    t0 = time.time()
    not_realizable = [
        (P2, P3) for (P2, P3) in ALL_PAIRS if not realizable(P2, P3)
    ]
    print(f"  Non-realizable pairs: {len(not_realizable)} of "
          f"{len(ALL_PAIRS)}  [{time.time() - t0:.1f}s]")
    assert not not_realizable
    print("  Proposition 1 confirmed: all pairs are realizable.")


# ==============================================================================
# BLOCK B -- Footnote 3: independent verification via the 56 forms
# ==============================================================================

U = [frozenset([4, 5, 6, 7, 8, 9]),
     frozenset([1, 2, 3, 7, 8, 9]),
     frozenset([1, 2, 3, 4, 5, 6])]

def partitions_by_matching(s1, s2, s3):
    """Column partitions of a block whose rows (as sets) are s1, s2, s3:
    each column takes one element from each row."""
    a = sorted(s1)
    res = set()
    for pb in permutations(sorted(s2)):
        for pc in permutations(sorted(s3)):
            res.add(frozenset(frozenset([a[i], pb[i], pc[i]])
                               for i in range(3)))
    return res

def build_standard_pairs():
    """The pairs (P2, P3) that occur in bands with B1 strictly in standard
    form, via the 56 possible row divisions."""
    standard_pairs = set()
    forms = 0
    for s1 in map(frozenset, combinations(sorted(U[0]), 3)):
        for s2 in map(frozenset, combinations(sorted(U[1] - s1), 3)):
            s3 = frozenset(digits) - s1 - s2
            if not s3 <= U[2]:
                continue
            forms += 1
            set_P2 = partitions_by_matching(s1, s2, s3)
            set_P3 = partitions_by_matching(U[0] - s1, U[1] - s2, U[2] - s3)
            for p2 in set_P2:
                for p3 in set_P3:
                    standard_pairs.add((p2, p3))
    assert forms == 56
    assert len(standard_pairs) == 44496
    return standard_pairs

def bijections_taking(P, Q):
    """All 1,296 bijections sigma of {1..9} with sigma(P) = Q."""
    Pl = [sorted(S) for S in P]
    Ql = [sorted(S) for S in Q]
    out = []
    for m in permutations(range(3)):
        for q0 in permutations(range(3)):
            for q1 in permutations(range(3)):
                for q2 in permutations(range(3)):
                    qs = [q0, q1, q2]
                    s = {}
                    for i in range(3):
                        target = Ql[m[i]]
                        for j, d in enumerate(Pl[i]):
                            s[d] = target[qs[i][j]]
                    out.append(s)
    return out

def orbit_by_pivot(pair):
    """Pairs equivalent to `pair` under Theorem 2: the triple {C, P2, P3}
    up to a digit bijection and up to the order of the multiset."""
    triple = [C, pair[0], pair[1]]
    orb = set()
    for pivot in range(3):
        others = [triple[i] for i in range(3) if i != pivot]
        for s in bijections_taking(triple[pivot], C):
            q2, q3 = apply(others[0], s), apply(others[1], s)
            orb.add((q2, q3))
            orb.add((q3, q2))
    return orb


def block_b():
    print()
    print("BLOCK B -- Footnote 3: independent verification (56 forms)")
    print("-" * 80)
    standard_pairs = build_standard_pairs()
    print(f"  Ways of dividing the rows: 56 (confirmed); "
          f"pairs with B1 strictly in standard form: {len(standard_pairs)}")

    t0 = time.time()
    closure = set()
    n_classes = 0
    for pair in standard_pairs:
        if pair in closure:
            continue
        orb = orbit_by_pivot(pair)
        n_classes += 1
        closure |= orb

    covers_all = closure == ALL_PAIRS
    print(f"  Closure: {len(closure)} pairs in {n_classes} classes "
          f"[{time.time() - t0:.1f}s]; covers all 78,400? {covers_all}")
    assert covers_all
    assert n_classes == 44
    return standard_pairs


# ==============================================================================
# BLOCK C -- The cascade 131 -> 84 -> 44 (actual bands, internal bitmask)
# ==============================================================================
# Bitmasks are used only here, for performance (2,612,736 bands times up to
# 216 internal orderings). All input/output is translated back into
# frozensets of digits before leaving this section.

FULL = frozenset(range(1, 10))
B1_ROWS = [frozenset({1, 2, 3}), frozenset({4, 5, 6}), frozenset({7, 8, 9})]

def part_to_mask(part):
    m = 0
    for d in part:
        m |= 1 << (d - 1)
    return m

def encode_partition(parts):
    return tuple(sorted(part_to_mask(p) for p in parts))

def mask_to_digits(m):
    return [d for d in range(1, 10) if m & (1 << (d - 1))]

def mask_tuple_to_frozenset(ms):
    """Translates the internal representation (tuple of bitmasks) back into
    the partition notation used in the rest of the script."""
    return frozenset(frozenset(mask_to_digits(m)) for m in ms)

C_MASKS = encode_partition(((1, 4, 7), (2, 5, 8), (3, 6, 9)))
C_DIGITS = [[1, 4, 7], [2, 5, 8], [3, 6, 9]]
assert mask_tuple_to_frozenset(C_MASKS) == C


def step1_enumerate_bands():
    """Enumerates the 2,612,736 bands with B1 in standard form, counting how
    many correspond to each pair (P2, P3) (in the internal representation)."""
    memo = {}

    def column_partitions(rowsets):
        key = tuple(tuple(sorted(s)) for s in rowsets)
        if key in memo:
            return memo[key]
        cnt = Counter()
        for a in permutations(key[0]):
            for b in permutations(key[1]):
                for c in permutations(key[2]):
                    cnt[encode_partition([(a[j], b[j], c[j]) for j in range(3)])] += 1
        memo[key] = cnt
        return cnt

    pair_counter = Counter()
    combos = 0
    for r1 in combinations([4, 5, 6, 7, 8, 9], 3):
        s1 = frozenset(r1)
        pool2 = sorted(set([1, 2, 3, 7, 8, 9]) - s1)
        for r2 in combinations(pool2, 3):
            s2 = frozenset(r2)
            s3 = FULL - s1 - s2
            if s3 & {7, 8, 9}:
                continue
            combos += 1
            b2rows = (s1, s2, s3)
            b3rows = (FULL - B1_ROWS[0] - s1, FULL - B1_ROWS[1] - s2,
                      FULL - B1_ROWS[2] - s3)
            c2 = column_partitions(b2rows)
            c3 = column_partitions(b3rows)
            for p2, n2 in c2.items():
                for p3, n3 in c3.items():
                    pair_counter[(p2, p3)] += n2 * n3

    total = sum(pair_counter.values())
    assert combos == 56
    assert total == 2612736
    return pair_counter


def _make_perm(mapping):
    p = list(range(10))
    for k, v in mapping.items():
        p[k] = v
    return p

_GENERATORS = [
    _make_perm({1: 2, 2: 1, 4: 5, 5: 4, 7: 8, 8: 7}),
    _make_perm({1: 2, 2: 3, 3: 1, 4: 5, 5: 6, 6: 4, 7: 8, 8: 9, 9: 7}),
    _make_perm({1: 4, 4: 1}),
    _make_perm({1: 4, 4: 7, 7: 1}),
]

def _build_table(p):
    tab = [0] * 512
    for m in range(512):
        nm = 0
        for d in range(1, 10):
            if m & (1 << (d - 1)):
                nm |= 1 << (p[d] - 1)
        tab[m] = nm
    return tab

_TABLES = [_build_table(g) for g in _GENERATORS]

def _apply_table(tab, P):
    return tuple(sorted(tab[m] for m in P))

def _apply_perm_digits(p, P):
    out = []
    for m in P:
        nm = 0
        for d in mask_to_digits(m):
            nm |= 1 << (p[d] - 1)
        out.append(nm)
    return tuple(sorted(out))

def _triality(p2, p3):
    """Image of the pair under swapping the roles of B1 <-> B2 (pivot change)."""
    p2d = [mask_to_digits(m) for m in p2]
    s0 = list(range(10))
    for j in range(3):
        for k in range(3):
            s0[p2d[j][k]] = C_DIGITS[j][k]
    return (_apply_perm_digits(s0, C_MASKS), _apply_perm_digits(s0, p3))


def step2_orbits(init_pairs, use_swap, use_triality):
    """Closure via BFS + union-find."""
    parent = {}

    def find(x):
        root = x
        while parent[root] != root:
            root = parent[root]
        while parent[x] != root:
            parent[x], x = root, parent[x]
        return root

    def union(a, b):
        ra, rb = find(a), find(b)
        if ra != rb:
            parent[ra] = rb

    all_pairs_seen = set()
    q = deque()
    for v in init_pairs:
        all_pairs_seen.add(v)
        parent[v] = v
        q.append(v)

    while q:
        v = q.popleft()
        p2, p3 = v
        imgs = [(_apply_table(t, p2), _apply_table(t, p3)) for t in _TABLES]
        if use_swap:
            imgs.append((p3, p2))
        if use_triality:
            imgs.append(_triality(p2, p3))
        for w in imgs:
            if w not in all_pairs_seen:
                all_pairs_seen.add(w)
                parent[w] = w
                q.append(w)
            union(v, w)

    orbit_bands = {}
    for v, cnt in init_pairs.items():
        r = find(v)
        orbit_bands[r] = orbit_bands.get(r, 0) + cnt
    for v in all_pairs_seen:
        orbit_bands.setdefault(find(v), 0)
    return len(all_pairs_seen), orbit_bands, find, parent


def block_c(standard_pairs):
    print()
    print("BLOCK C -- The cascade 131 -> 84 -> 44 (actual bands)")
    print("-" * 80)
    t0 = time.time()
    init_pairs = dict(step1_enumerate_bands())
    print(f"  Bands enumerated: {sum(init_pairs.values()):,} | "
          f"distinct pairs (P2,P3): {len(init_pairs):,} | "
          f"{time.time() - t0:.1f}s")

    p_cc = init_pairs.get((C_MASKS, C_MASKS), 0)
    assert p_cc == 288

    # Cross-check with Block B: the two independent constructions of the
    # 44,496 pairs (row matching vs. band enumeration with dedup) must
    # produce exactly the same set.
    pairs_via_bands = {
        (mask_tuple_to_frozenset(p2), mask_tuple_to_frozenset(p3))
        for (p2, p3) in init_pairs
    }
    matches = pairs_via_bands == standard_pairs
    print(f"  Matches the 44,496 pairs from Block B? {matches}")
    assert matches

    results = {}
    for use_swap, use_tri, expected, label in [
        (False, False, 131, "Stab(C) only (ordered pairs)"),
        (True, False, 84, "Stab(C) + swap (unordered pairs)"),
        (True, True, 44, "Stab(C) + swap + triality (triples mod S9)"),
    ]:
        t0 = time.time()
        nverts, orbit_bands, find, _ = step2_orbits(init_pairs, use_swap, use_tri)
        norb = len(orbit_bands)
        print(f"  {label}: {norb} orbits (expected {expected}) | "
              f"closure: {nverts:,} vertices | {time.time() - t0:.1f}s")
        assert norb == expected
        assert nverts == 78400
        results[(use_swap, use_tri)] = (orbit_bands, find)

    orbit_bands, find = results[(True, True)]
    total = sum(orbit_bands.values())
    assert total == 2612736
    print(f"  Sum of the sizes of the 44 orbits: {total:,} (expected 2,612,736)")
    return init_pairs, orbit_bands, find


# ==============================================================================
# BLOCK D -- Validation against Table 1 of the paper (Shi-Zhang-Aslaksen)
# ==============================================================================
# Note: class 31 is presented here already with BOTH corrections from
# footnote 2: the set {3,7,8} -> {3,5,8}, and the number of completions
# 995,251,846 -> 99,525,184.

SHI = [
    (1, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 5), (3, 6, 7), (4, 8, 9)], 2484, 97961464),
    (2, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 5), (3, 6, 8), (4, 7, 9)], 2592, 97539392),
    (3, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 5), (3, 6, 9), (4, 7, 8)], 1296, 98369440),
    (4, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 5), (3, 7, 8), (4, 6, 9)], 1512, 97910032),
    (5, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 6), (3, 4, 8), (5, 7, 9)], 2808, 96482296),
    (6, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 6), (3, 4, 9), (5, 7, 8)], 684, 97549160),
    (7, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 6), (3, 5, 7), (4, 8, 9)], 1512, 97287008),
    (8, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 6), (3, 5, 8), (4, 7, 9)], 1944, 97416016),
    (9, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 6), (3, 5, 9), (4, 7, 8)], 2052, 97477096),
    (10, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 7), (3, 4, 8), (5, 6, 9)], 288, 96807424),
    (11, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 7), (3, 5, 8), (4, 6, 9)], 864, 98119872),
    (12, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 8), (3, 4, 7), (5, 6, 9)], 1188, 98371664),
    (13, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 8), (3, 5, 7), (4, 6, 9)], 648, 98128064),
    (14, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 2, 8), (3, 6, 9), (4, 5, 7)], 2592, 98733568),
    (15, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 3, 5), (2, 6, 9), (4, 7, 8)], 648, 97455648),
    (16, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 3, 5), (2, 7, 8), (4, 6, 9)], 360, 97372400),
    (17, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 3, 6), (2, 5, 9), (4, 7, 8)], 3240, 97116296),
    (18, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 3, 8), (2, 6, 7), (4, 5, 9)], 540, 95596592),
    (19, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 3, 8), (2, 6, 9), (4, 5, 7)], 756, 97346960),
    (20, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 4, 5), (2, 6, 9), (3, 7, 8)], 324, 97714592),
    (21, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 4, 5), (2, 7, 8), (3, 6, 9)], 432, 97992064),
    (22, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 4, 6), (2, 3, 9), (5, 7, 8)], 756, 98153104),
    (23, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 4, 7), (2, 6, 9), (3, 5, 8)], 864, 98733184),
    (24, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 4, 8), (2, 6, 9), (3, 5, 7)], 108, 98048704),
    (25, [(1, 2, 4), (3, 5, 7), (6, 8, 9)], [(1, 5, 6), (2, 3, 9), (4, 7, 8)], 756, 96702240),
    (26, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 2, 5), (3, 6, 8), (4, 7, 9)], 516, 98950072),
    (27, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 2, 6), (3, 4, 8), (5, 7, 9)], 576, 97685328),
    (28, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 2, 7), (3, 5, 8), (4, 6, 9)], 432, 98784768),
    (29, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 3, 7), (2, 6, 9), (4, 5, 8)], 324, 98493856),
    (30, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 4, 7), (2, 5, 8), (3, 6, 9)], 72, 100231616),
    (31, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 4, 7), (2, 6, 9), (3, 5, 8)], 216, 99525184),  # corrected: set and nC (footnote 2)
    (32, [(1, 2, 4), (3, 5, 8), (6, 7, 9)], [(1, 5, 6), (2, 3, 7), (4, 8, 9)], 252, 96100688),
    (33, [(1, 2, 4), (3, 5, 9), (6, 7, 8)], [(1, 2, 7), (3, 5, 6), (4, 8, 9)], 288, 96631520),
    (34, [(1, 2, 4), (3, 5, 9), (6, 7, 8)], [(1, 2, 7), (3, 5, 9), (4, 6, 8)], 864, 97756224),
    (35, [(1, 2, 4), (3, 5, 9), (6, 7, 8)], [(1, 4, 7), (2, 5, 8), (3, 6, 9)], 216, 99083712),
    (36, [(1, 2, 4), (3, 5, 9), (6, 7, 8)], [(1, 4, 7), (2, 6, 8), (3, 5, 9)], 432, 98875264),
    (37, [(1, 2, 4), (3, 6, 9), (5, 7, 8)], [(1, 2, 5), (3, 6, 9), (4, 7, 8)], 216, 102047904),
    (38, [(1, 2, 4), (3, 6, 9), (5, 7, 8)], [(1, 2, 7), (3, 6, 9), (4, 5, 8)], 144, 101131392),
    (39, [(1, 2, 4), (3, 6, 9), (5, 7, 8)], [(1, 3, 5), (2, 6, 7), (4, 8, 9)], 324, 96380896),
    (40, [(1, 2, 4), (3, 6, 9), (5, 7, 8)], [(1, 4, 7), (2, 5, 8), (3, 6, 9)], 108, 102543168),
    (41, [(1, 2, 4), (3, 7, 9), (5, 6, 8)], [(1, 4, 6), (2, 3, 9), (5, 7, 8)], 12, 99258880),
    (42, [(1, 2, 6), (3, 4, 8), (5, 7, 9)], [(1, 3, 5), (2, 4, 9), (6, 7, 8)], 20, 94888576),
    (43, [(1, 2, 6), (3, 7, 8), (4, 5, 9)], [(1, 4, 7), (2, 5, 8), (3, 6, 9)], 24, 97282720),
    (44, [(1, 4, 7), (2, 5, 8), (3, 6, 9)], [(1, 4, 7), (2, 5, 8), (3, 6, 9)], 4, 108374976),
]

N0 = 6670903752021072936960  # 6,670,903,752,021,072,936,960, the total number of Sudoku grids


def block_d(orbit_bands, find):
    print()
    print("BLOCK D -- Validation against Table 1 (Shi-Zhang-Aslaksen/Russell)")
    print("-" * 80)

    total_m = sum(row[3] for row in SHI)
    print(f"  Sum of the mC (expected 36,288): {total_m}")
    assert total_m == 36288

    ns = [row[4] for row in SHI]
    distinct = len(set(ns)) == 44
    print(f"  Are the 44 completion values distinct? {distinct}")
    assert distinct

    for num, B2, B3, m, n in SHI:
        for P in (B2, B3):
            all_digits = sorted(d for p in P for d in p)
            assert all_digits == list(range(1, 10)), f"class {num}: invalid partition {P}"
    print("  The 44 partitions (with class 31 corrected) are valid.")

    # Footnote 2, route (i): sum mC*nC * 9!*72^2 = N0.
    # Only closes with the CORRECTED completion count for class 31.
    total_mn = sum(row[3] * row[4] for row in SHI)
    constant = 1881169920  # 9! * 72^2
    N0_computed = total_mn * constant
    print(f"  N0 = (sum mC*nC) * 9!*72^2 = {N0_computed:,}")
    print(f"  Matches the published N0?   {N0_computed == N0}")
    assert N0_computed == N0

    # Footnote 2, route (ii): orbit size = 72 * mC.
    roots = {}
    discrepancies = []
    for num, B2, B3, m, n in SHI:
        key = (encode_partition(tuple(B2)), encode_partition(tuple(B3)))
        r = find(key)
        roots[num] = r
        expected, obtained = 72 * m, orbit_bands.get(r, 0)
        if expected != obtained:
            discrepancies.append((num, expected, obtained))

    print(f"  Distinct orbits covered by the 44 representatives: "
          f"{len(set(roots.values()))} (expected 44)")
    assert len(set(roots.values())) == 44
    print(f"  Size discrepancies (72*mC vs. orbit): {len(discrepancies)} "
          f"(expected 0)")
    assert not discrepancies
    print("  Both routes of footnote 2 confirm the correction of class 31.")
    return find


# ==============================================================================
# BLOCK E -- Example G0 (Examples 4 and 5 of the paper): explicit triality
# ==============================================================================

G0 = [[1, 2, 3, 4, 5, 8, 6, 7, 9],
      [4, 5, 6, 1, 7, 9, 2, 3, 8],
      [7, 8, 9, 2, 3, 6, 1, 4, 5]]

def band_pair(band):
    P2 = [tuple(band[r][3 + c] for r in range(3)) for c in range(3)]
    P3 = [tuple(band[r][6 + c] for r in range(3)) for c in range(3)]
    return (encode_partition(P2), encode_partition(P3))

def partial_orbit(start, use_swap, use_triality):
    seen = {start}
    q = deque([start])
    while q:
        p2, p3 = q.popleft()
        imgs = [(_apply_table(t, p2), _apply_table(t, p3)) for t in _TABLES]
        if use_swap:
            imgs.append((p3, p2))
        if use_triality:
            imgs.append(_triality(p2, p3))
        for w in imgs:
            if w not in seen:
                seen.add(w)
                q.append(w)
    return seen


def block_e(find):
    print()
    print("BLOCK E -- Example G0: explicit triality")
    print("-" * 80)
    pair_g0 = band_pair(G0)
    print("  Partitions of G0 (compare with Example 4 of the paper):")
    print("    P2 =", [mask_to_digits(m) for m in pair_g0[0]])
    print("    P3 =", [mask_to_digits(m) for m in pair_g0[1]])

    sigma = {4: 1, 5: 2, 8: 3, 1: 4, 7: 5, 9: 6, 2: 7, 3: 8, 6: 9}
    swapped = [[G0[r][3 + c] for c in range(3)] +
               [G0[r][c] for c in range(3)] +
               [G0[r][6 + c] for c in range(3)] for r in range(3)]
    new_band = [[sigma[v] for v in row] for row in swapped]
    for row in new_band:
        assert sorted(row) == list(range(1, 10))
    for b in range(3):
        vals = [new_band[r][3 * b + c] for r in range(3) for c in range(3)]
        assert sorted(vals) == list(range(1, 10))
    pair_triality = band_pair(new_band)

    orb_without = partial_orbit(pair_g0, use_swap=True, use_triality=False)
    orb_with = partial_orbit(pair_g0, use_swap=True, use_triality=True)
    print(f"  Orbit of G0 without triality: {len(orb_without)} pairs "
          f"(expected 1,296)")
    print(f"  Orbit of G0 with triality: {len(orb_with)} pairs "
          f"(expected 3,888)")
    assert pair_triality not in orb_without and pair_triality in orb_with
    assert len(orb_without) == 1296 and len(orb_with) == 3888

    root_g0 = find(pair_g0)
    for num, B2, B3, m, n in SHI:
        key = (encode_partition(tuple(B2)), encode_partition(tuple(B3)))
        if find(key) == root_g0:
            print(f"  G0 belongs to class {num} of the table "
                  f"(orbit of {72 * m:,} bands, expected 178,848).")
            assert num == 1 and 72 * m == 178848
            break


# ==============================================================================
# Execution
# ==============================================================================

def main():
    block_a()
    standard_pairs = block_b()
    init_pairs, orbit_bands, find = block_c(standard_pairs)
    find = block_d(orbit_bands, find)
    block_e(find)
    print()
    print("=" * 80)
    print("ALL VERIFICATIONS OF SECTION 3 PASSED.")
    print("=" * 80)


if __name__ == "__main__":
    main()

